Simple proof of robustness for Bayesian heavy-tailed linear regression models

In the Bayesian literature, a line of research called resolution of conflict is about the characterization of robustness against outliers of statistical models. The robustness characterization of a model is achieved by establishing the limiting behaviour of the posterior distribution under an asymptotic framework in which the outliers move away from the bulk of the data. The proofs of the robustness characterization results, especially the recent ones for regression models, are technical and not intuitive, limiting the accessibility and preventing the development of theory in that line of research. In this paper, we highlight that the proof complexity is due to the generality of the assumptions on the prior distribution. To address the issue of accessibility, we present a significantly simpler proof for a linear regression model with a specific class of prior distributions, among which we find typically used prior distributions. The class of prior distributions is such that each regression coefficient has a sub-exponential distribution, which allows to exploit a tail bound, contrarily to previous approaches. The proof is intuitive and uses classical results of probability theory. The generality of the assumption on the error distribution is also appealing; essentially, it can be any distribution with regularly varying or log-regularly varying tails. So far, there does not exist a result in such generality for models with regularly varying distributions. We also investigate the necessity of the assumptions. To promote the development of theory in resolution of conflict, we highlight how the key steps of the proof can be adapted for other models and present an application of the proof technique in the context of generalized linear models.

==> anc/code.R <==
library(invgamma)
library(parallel)
library(ggplot2)

# we define the log posterior density under the Student model
logpost <- function(parameters, n, p, nu, a, b, y, Xmat){
  
  beta <- as.matrix(parameters[1:p])
  gam <- parameters[-(1:p)]
  
  z <- (y - Xmat %*% beta) / exp(gam / 2)
  
  return(invgamma::dinvgamma(exp(gam), shape = a, scale = b, log = TRUE) + 
           sum(dnorm(beta, mean = 0, sd = exp(gam / 2), log = TRUE)) - 
           gam * (n / 2 - 1) + sum(dt(z, df = nu, log = TRUE)))
  
}

# we define the gradient of log posterior density under the Student model
gradient <- function(parameters, n, p, nu, a, b, y, Xmat){
  
  beta <- as.matrix(parameters[1:p])
  gam <- parameters[-(1:p)]
  
  z <- (y - Xmat %*% beta) / exp(gam / 2)
  
  mat_cal <- matrix(ncol = 2, nrow = n, z / (1 + z^2 / nu)) * Xmat
  
  gradbeta <- -exp(-gam) * beta + exp(-gam / 2) * ((nu + 1) / nu) * apply(mat_cal, 2, sum)
  gradnu <- -(a + 1) + b * exp(-gam) + exp(-gam) * sum(beta^2) / 2 - 
    (n / 2 + p / 2 - 1) + 
    ((nu + 1) / (2 * nu)) * sum(z^2 / (1 + z^2 / nu))
  
  return(c(gradbeta, gradnu))
  
}

# # tests for gradient
# gradient(c(1, 1, 1), n, p, nu, a, b, y, Xmat)
# delta <- 0.000001
# (logpost(c(1 + delta, 1, 1), n, p, nu, a, b, y, Xmat) - logpost(c(1, 1, 1), n, p, nu, a, b, y, Xmat)) / delta
# (logpost(c(1, 1 + delta, 1), n, p, nu, a, b, y, Xmat) - logpost(c(1, 1, 1), n, p, nu, a, b, y, Xmat)) / delta
# (logpost(c(1, 1, 1 + delta), n, p, nu, a, b, y, Xmat) - logpost(c(1, 1, 1), n, p, nu, a, b, y, Xmat)) / delta

# we define a function for generating HMC trajectories
trajectory_HMC <- function(stepsize, length, position_start, momentum_start, n, p, nu, a, b, y, Xmat, scale_param){
  
  position <- position_start
  
  # Make a half step for momentum at the beginning
  momentum <- momentum_start + stepsize * scale_param * gradient(position, n, p, nu, a, b, y, Xmat) / 2
  
  # Alternate full steps for position and momentum
  for (i in 1:length){
    
    # Make a full step for the position
    position <- position + stepsize * scale_param * momentum
    
    # Make a full step for the momentum, except at end of trajectory
    if (i != length) momentum <- momentum + stepsize * scale_param * gradient(position, n, p, nu, a, b, y, Xmat)
    
  }
  
  # Make a half step for momentum at the end
  momentum <- momentum + stepsize * scale_param * gradient(position, n, p, nu, a, b, y, Xmat) / 2
  
  return(list(position = position, momentum = momentum))
  
}

# we define a function for a HMC sampler
HMC <- function(length, stepsize, nb_iter, initial, n, p, nu, a, b, y, Xmat, scale_param){
  
  # We count the number of accepted moves to compute the acceptance rate
  nb_acc <- 0
  
  # We record the positions in a matrix
  matrix_positions <- matrix(ncol = p + 1, nrow = nb_iter + 1)
  matrix_positions[1, ] <- initial
  
  for(i in 2:(nb_iter + 1)){
    
    # We generate the momentum and trajectory
    momentum_start <- rnorm(p + 1)
    output <- trajectory_HMC(stepsize, length, matrix_positions[i - 1, ], momentum_start, n, p, nu, a, b, y, Xmat, scale_param)
    
    # We compute the (log) acceptance ratio
    term1 <- logpost(output$position, n, p, nu, a, b, y, Xmat) - logpost(matrix_positions[i - 1, ], n, p, nu, a, b, y, Xmat)
    term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
    acc_ratio <- term1 + term2
    
    if(log(runif(1)) <= acc_ratio){
      # the proposal is accepted
      
      matrix_positions[i, ] <- output$position
      nb_acc <- nb_acc + 1
      
    }
    else{
      # the chain remains at the same state
      
      matrix_positions[i, ] <- matrix_positions[i - 1, ]
      
    }
    
  }
  
  return(list(matrix_positions = matrix_positions[2:(nb_iter + 1), ], acc_rate = nb_acc / nb_iter, ESS = min(coda::effectiveSize(coda::as.mcmc(matrix_positions)))))
  
}

# function for tuning the sampler as y_n increases
# we tune the step size and length using values that were optimal for the previous data set (with the previous value of y_n)
HMC_tuning <- function(current_stepsize, current_length, initial, n, p, nu, a, b, y, Xmat, current_scale_param, cl){
  
  # we first get results using the previous HMC parameters to get the new scalings
  results <- HMC(current_length, current_stepsize, 100000, initial, n, p, nu, a, b, y, Xmat, current_scale_param)
  
  scale_param <- apply(results$matrix_positions[10000:100000, ], 2, sd)
  
  initial <- results$matrix_positions[100000, ]
  
  # we first tune the step size
  
  seq_stepsize <- c(seq(current_stepsize - 7 * 0.01, current_stepsize - 0.01, by = 0.01), current_stepsize, seq(current_stepsize + 0.01, current_stepsize + 7 * 0.01, by = 0.01))
  results <- parLapply(cl, seq_stepsize, HMC, length = current_length, nb_iter = 100000, initial = initial, n = n, p = p, nu = nu, a = a, b = b, y = y, Xmat = Xmat, scale_param = scale_param)
  
  # we find the optimal step size
  matrix_results <- matrix(ncol = 2, nrow = length(seq_stepsize))
  for(i in 1:length(seq_stepsize)){
    
    matrix_results[i, 1] <- seq_stepsize[i]
    matrix_results[i, 2] <- results[[i]]$ESS
    
  }
  
  stepsize <- matrix_results[which.max(matrix_results[, 2]), 1]
  
  # we now tune the length
  seq_length <- c(current_length - 2, current_length - 1, current_length, current_length + 1, current_length + 2)
  results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 100000, initial = initial, n = n, p = p, nu = nu, a = a, b = b, y = y, Xmat = Xmat, scale_param = scale_param)
  
  # we find the optimal length
  matrix_results <- matrix(ncol = 3, nrow = length(seq_length))
  for(i in 1:length(seq_length)){
    
    matrix_results[i, 1] <- seq_length[i]
    matrix_results[i, 2] <- results[[i]]$ESS
    matrix_results[i, 3] <- results[[i]]$acc_rate
    
  }
  
  length <- matrix_results[which.max(matrix_results[, 2]), 1]
  ESS <- max(matrix_results[, 2])
  acc_rate <- matrix_results[which.max(matrix_results[, 2]), 3]
  
  return(list(stepsize = stepsize, length = length, ESS = ESS, acc_rate = acc_rate, initial = initial, scale_param = scale_param))
  
}

# function to get the results when we vary y_n
vary_y <- function(ini_stepsize, ini_length, initial, n, p, nu, a, b, y, seq_y, Xmat, ini_scale_param, cl){
  
  vect_esp <- matrix(ncol = 1, nrow = length(seq_y), 0)
  vect_sd <- matrix(ncol = 1, nrow = length(seq_y), 0)
  vect_ESS <- matrix(ncol = 1, nrow = length(seq_y))
  vect_acc_rate <- matrix(ncol = 1, nrow = length(seq_y))
  vect_stepsize <- matrix(ncol = 1, nrow = length(seq_y))
  vect_length <- matrix(ncol = 1, nrow = length(seq_y))
  mat_scale <- matrix(ncol = p + 1, nrow = length(seq_y))
  
  # we first run the tuning function and then we get the estimates
  # we however do not run the tuning function for the first value in the sequence because we consider that HMC has already been tuned in this case
  
  stepsize <- ini_stepsize
  length <- ini_length
  scale_param <- ini_scale_param
  
  for(i in 1:length(seq_y)){
    
    y <- c(y[-n], seq_y[i])
    
    if(i > 1){
      
      results <- HMC_tuning(stepsize, length, initial, n, p, nu, a, b, y, Xmat, scale_param, cl)
      
      vect_stepsize[i] <- stepsize <- results$stepsize
      vect_length[i] <- length <- results$length
      mat_scale[i, ] <- scale_param <- results$scale_param
      initial <- results$initial
      vect_ESS[i] <- results$ESS
      vect_acc_rate[i] <- results$acc_rate
      
    }
    
    seq_length <- rep(length, 15)
    results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 100000, initial = initial, n = n, p = p, nu = nu, a = a, b = b, y = y, Xmat = Xmat, scale_param = scale_param)
    
    # we compute the estimates
    for(j in 1:length(seq_length)){
      
      vect_esp[i] <- vect_esp[i] + mean(results[[j]]$matrix_positions[10001:100000, 2])
      vect_sd[i] <- vect_sd[i] + var(results[[j]]$matrix_positions[10001:100000, 2])
      
    }
    
    vect_esp[i] <- vect_esp[i] / length(seq_length)
    vect_sd[i] <- sqrt(vect_sd[i] / length(seq_length))
    
  }
  
  return(list(vect_esp = vect_esp, vect_sd = vect_sd, vect_ESS = vect_ESS, vect_acc_rate = vect_acc_rate, vect_stepsize = vect_stepsize, vect_length = vect_length, mat_scale = mat_scale))
  
}

# we create the data set
n <- 20
p <- 2
x <- seq(1, n, by = 1)
set.seed(1)
y <- rep(1, n) + x + rnorm(n)
y[n] <- n + 1
Xmat <- matrix(ncol = p, nrow = n)
Xmat[, 1] <- rep(1, n)
Xmat[, 2] <- x

a <- 2
b <- 1

seq_y <- seq(n + 1, 2 * n, by = .5)

# # for tuning a HMC for the initial data set with the initial value of y_n to start the process of vary_y
# nu <- 1
# 
# stepsize <- .36
# length <- 10
# initial <- c(0.3703314, 1.0773653, -0.8197730)
# scale_param <- c(0.38, 0.032, 0.37)
# 
# sd(results$matrix_positions[10000:100000, 1])
# mean(results$matrix_positions[10000:100000, 1])
# 
# y <- c(y[-n], seq_y[1])
# 
# system.time(results <- HMC(length, stepsize, 100000, initial, n, p, nu, a, b, y, Xmat, scale_param))
# 
# for(stepsize in seq(0.30, .40, 0.01)){
#   
#   results <- HMC(length, stepsize, 100000, initial, n, p, nu, a, b, y, Xmat, scale_param)
#   print(c(stepsize, results$ESS))
#   
# }
# 
# for(length in seq(8, 12, 1)){
# 
#   results <- HMC(length, stepsize, 100000, initial, n, p, nu, a, b, y, Xmat, scale_param)
#   print(c(length, results$ESS))
# 
# }

# results for f = standard normal distribution
vect_esp_norm <- matrix(ncol = 1, nrow = length(seq_y))

for(i in 1:length(seq_y)){
  
  y <- c(y[-n], seq_y[i])
  vect_esp_norm[i] <- (solve(t(Xmat) %*% Xmat + diag(nrow = 2)) %*% t(Xmat) %*% y)[2] 
  
}

# we use parallel computing for the rest
cl <- makeCluster(15)
clusterExport(cl, c("logpost", "gradient", "trajectory_HMC", "HMC"))

# set working directory to save workspace along the way

# each of the next three "vary_y" takes about 3h to run on a i9 with 16 cores

# 1 degree of freedom
nu <- 1
ini_stepsize <- .36
ini_length <- 10
initial <- c(0.3703314, 1.0773653, -0.8197730)
ini_scale_param <- c(0.38, 0.032, 0.37)
system.time(results_nu_1 <- vary_y(ini_stepsize, ini_length, initial, n, p, nu, a, b, y, seq_y, Xmat, ini_scale_param, cl))
save.image("Results.RData")

# 4 degrees of freedom
nu <- 4
ini_stepsize <- .38
ini_length <- 10
initial <- c(-0.1709023,  1.1116316, -0.1426287)
ini_scale_param <- c(0.37, 0.031, 0.34)
system.time(results_nu_4 <- vary_y(ini_stepsize, ini_length, initial, n, p, nu, a, b, y, seq_y, Xmat, ini_scale_param, cl))
save.image("Results.RData")

# 10 degrees of freedom
nu <- 10
ini_stepsize <- .34
ini_length <- 10
initial <- c(0.7897247, 1.0605517, -0.6886550)
ini_scale_param <- c(0.38, 0.032, 0.32)
system.time(results_nu_10 <- vary_y(ini_stepsize, ini_length, initial, n, p, nu, a, b, y, seq_y, Xmat, ini_scale_param, cl))
save.image("Results.RData")

df <- data.frame(DF = rep(c("1", "4", "10", "Inf."), each = length(seq_y)),
                 y = rep(seq_y, 4),
                 Mean = c(results_nu_1$vect_esp, results_nu_4$vect_esp, results_nu_10$vect_esp, vect_esp_norm))
df$DF <- factor(df$DF, levels = unique(df$DF))

ggplot(data = df, aes(x = y, y = Mean)) +
  geom_line(linewidth = 1.5, aes(color = DF)) +
  labs(x = expression(italic(y[n])), y = expression(hat(beta)[2])) +
  ylim(1.025, 1.1) +
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03BD", labels = c("1", "4", "10", "Inf.")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

# Cases with more than one outlier to verify if the assumption on the number of non-outliers is actually necessary

# function to get the results when we vary y_{n - 1} and y_n
vary_y2 <- function(ini_stepsize, ini_length, initial, n, p, nu, a, b, y, seq_y, Xmat, ini_scale_param, cl){
  
  vect_esp <- matrix(ncol = 1, nrow = length(seq_y), 0)
  vect_sd <- matrix(ncol = 1, nrow = length(seq_y), 0)
  vect_ESS <- matrix(ncol = 1, nrow = length(seq_y))
  vect_acc_rate <- matrix(ncol = 1, nrow = length(seq_y))
  vect_stepsize <- matrix(ncol = 1, nrow = length(seq_y))
  vect_length <- matrix(ncol = 1, nrow = length(seq_y))
  mat_scale <- matrix(ncol = p + 1, nrow = length(seq_y))
  
  # we first run the tuning function and then we get the estimates
  # we however do not run the tuning function for the first value in the sequence because we consider that HMC has already been tuned in this case
  
  stepsize <- ini_stepsize
  length <- ini_length
  scale_param <- ini_scale_param
  
  for(i in 1:length(seq_y)){
    
    y <- c(y[1:(n - 2)], rep(seq_y[i], 2))
    
    if(i > 1){
      
      results <- HMC_tuning(stepsize, length, initial, n, p, nu, a, b, y, Xmat, scale_param, cl)
      
      vect_stepsize[i] <- stepsize <- results$stepsize
      vect_length[i] <- length <- results$length
      mat_scale[i, ] <- scale_param <- results$scale_param
      initial <- results$initial
      vect_ESS[i] <- results$ESS
      vect_acc_rate[i] <- results$acc_rate
      
    }
    
    seq_length <- rep(length, 15)
    results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 100000, initial = initial, n = n, p = p, nu = nu, a = a, b = b, y = y, Xmat = Xmat, scale_param = scale_param)
    
    # we compute the estimates
    for(j in 1:length(seq_length)){
      
      vect_esp[i] <- vect_esp[i] + mean(results[[j]]$matrix_positions[10001:100000, 2])
      vect_sd[i] <- vect_sd[i] + var(results[[j]]$matrix_positions[10001:100000, 2])
      
    }
    
    vect_esp[i] <- vect_esp[i] / length(seq_length)
    vect_sd[i] <- sqrt(vect_sd[i] / length(seq_length))
    
  }
  
  return(list(vect_esp = vect_esp, vect_sd = vect_sd, vect_ESS = vect_ESS, vect_acc_rate = vect_acc_rate, vect_stepsize = vect_stepsize, vect_length = vect_length, mat_scale = mat_scale))
  
}

# we create the data set
n <- 20
p <- 2
x <- seq(1, n, by = 1)
set.seed(1)
y <- rep(1, n) + x + rnorm(n)
Xmat <- matrix(ncol = p, nrow = n)
Xmat[, 1] <- rep(1, n)
Xmat[, 2] <- x

a <- 2
b <- 1

seq_y <- seq(n + 1, 4 * n, by = .5)

# # for tuning a HMC for the initial data set with the initial value of y_n to start the process of vary_y
# nu <- 10
# 
# stepsize <- .34
# length <- 10
# initial <- c(0.5782408, 1.0492962, -0.5310918)
# scale_param <- c(0.38, 0.032, 0.32)
# 
# sd(results$matrix_positions[10000:100000, 1])
# mean(results$matrix_positions[10000:100000, 1])
# 
# y <- c(y[1:(n - 2)], rep(seq_y[1], 2))
# 
# system.time(results <- HMC(length, stepsize, 100000, initial, n, p, nu, a, b, y, Xmat, scale_param))
# 
# for(stepsize in seq(0.30, .40, 0.01)){
#   
#   results <- HMC(length, stepsize, 100000, initial, n, p, nu, a, b, y, Xmat, scale_param)
#   print(c(stepsize, results$ESS))
#   
# }
# 
# for(length in seq(8, 12, 1)){
#   
#   results <- HMC(length, stepsize, 100000, initial, n, p, nu, a, b, y, Xmat, scale_param)
#   print(c(length, results$ESS))
#   
# }

# results for f = standard normal distribution
vect_esp_norm <- matrix(ncol = 1, nrow = length(seq_y))

for(i in 1:length(seq_y)){
  
  y <- c(y[1:(n - 2)], rep(seq_y[i], 2))
  vect_esp_norm[i] <- (solve(t(Xmat) %*% Xmat + diag(nrow = 2)) %*% t(Xmat) %*% y)[2] 
  
}

# we use parallel computing for the rest
cl <- makeCluster(15)
clusterExport(cl, c("logpost", "gradient", "trajectory_HMC", "HMC"))

# set working directory to save workspace along the way

# each of the next three "vary_y" takes about 12h to run on a i9 with 16 cores

# 1 degree of freedom
nu <- 1
ini_stepsize <- .36
ini_length <- 10
initial <- c(0.9533212, 1.0351742, -1.2347862)
ini_scale_param <- c(0.38, 0.032, 0.37)
system.time(results2_nu_1 <- vary_y2(ini_stepsize, ini_length, initial, n, p, nu, a, b, y, seq_y, Xmat, ini_scale_param, cl))
save.image("Results2.RData")

# 4 degrees of freedom
nu <- 4
ini_stepsize <- .35
ini_length <- 10
initial <- c(0.5567316, 1.0680474, -0.1623865)
ini_scale_param <- c(0.37, 0.031, 0.34)
system.time(results2_nu_4 <- vary_y2(ini_stepsize, ini_length, initial, n, p, nu, a, b, y, seq_y, Xmat, ini_scale_param, cl))
save.image("Results2.RData")

# 10 degrees of freedom
nu <- 10
ini_stepsize <- .34
ini_length <- 10
initial <- c(0.5782408, 1.0492962, -0.5310918)
ini_scale_param <- c(0.38, 0.032, 0.32)
system.time(results2_nu_10 <- vary_y2(ini_stepsize, ini_length, initial, n, p, nu, a, b, y, seq_y, Xmat, ini_scale_param, cl))
save.image("Results2.RData")

df <- data.frame(DF = rep(c("1", "4", "10", "Inf."), each = length(seq_y)),
                 y = rep(seq_y, 4),
                 Mean = c(results2_nu_1$vect_esp, results2_nu_4$vect_esp, results2_nu_10$vect_esp, vect_esp_norm))
df$DF <- factor(df$DF, levels = unique(df$DF))

ggplot(data = df, aes(x = y, y = Mean)) +
  geom_line(linewidth = 1.5, aes(color = DF)) +
  labs(x = expression(italic(y[n])), y = expression(hat(beta)[2])) +
  ylim(1.025, 1.2) +
  xlim(20, 70) +
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03BD", labels = c("1", "4", "10", "Inf.")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

# function to get the results when we vary y_{n - 2}, y_{n - 1} and y_n
vary_y3 <- function(ini_stepsize, ini_length, initial, n, p, nu, a, b, y, seq_y, Xmat, ini_scale_param, cl){
  
  vect_esp <- matrix(ncol = 1, nrow = length(seq_y), 0)
  vect_sd <- matrix(ncol = 1, nrow = length(seq_y), 0)
  vect_ESS <- matrix(ncol = 1, nrow = length(seq_y))
  vect_acc_rate <- matrix(ncol = 1, nrow = length(seq_y))
  vect_stepsize <- matrix(ncol = 1, nrow = length(seq_y))
  vect_length <- matrix(ncol = 1, nrow = length(seq_y))
  mat_scale <- matrix(ncol = p + 1, nrow = length(seq_y))
  
  # we first run the tuning function and then we get the estimates
  # we however do not run the tuning function for the first value in the sequence because we consider that HMC has already been tuned in this case
  
  stepsize <- ini_stepsize
  length <- ini_length
  scale_param <- ini_scale_param
  
  for(i in 1:length(seq_y)){
    
    y <- c(y[1:(n - 3)], rep(seq_y[i], 3))
    
    if(i > 1){
      
      results <- HMC_tuning(stepsize, length, initial, n, p, nu, a, b, y, Xmat, scale_param, cl)
      
      vect_stepsize[i] <- stepsize <- results$stepsize
      vect_length[i] <- length <- results$length
      mat_scale[i, ] <- scale_param <- results$scale_param
      initial <- results$initial
      vect_ESS[i] <- results$ESS
      vect_acc_rate[i] <- results$acc_rate
      
    }
    
    seq_length <- rep(length, 15)
    results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 100000, initial = initial, n = n, p = p, nu = nu, a = a, b = b, y = y, Xmat = Xmat, scale_param = scale_param)
    
    # we compute the estimates
    for(j in 1:length(seq_length)){
      
      vect_esp[i] <- vect_esp[i] + mean(results[[j]]$matrix_positions[10001:100000, 2])
      vect_sd[i] <- vect_sd[i] + var(results[[j]]$matrix_positions[10001:100000, 2])
      
    }
    
    vect_esp[i] <- vect_esp[i] / length(seq_length)
    vect_sd[i] <- sqrt(vect_sd[i] / length(seq_length))
    
  }
  
  return(list(vect_esp = vect_esp, vect_sd = vect_sd, vect_ESS = vect_ESS, vect_acc_rate = vect_acc_rate, vect_stepsize = vect_stepsize, vect_length = vect_length, mat_scale = mat_scale))
  
}

# we create the data set
n <- 20
p <- 2
x <- seq(1, n, by = 1)
set.seed(1)
y <- rep(1, n) + x + rnorm(n)
Xmat <- matrix(ncol = p, nrow = n)
Xmat[, 1] <- rep(1, n)
Xmat[, 2] <- x

a <- 2
b <- 1

seq_y <- seq(n + 1, 4 * n, by = .5)

# # for tuning a HMC for the initial data set with the initial value of y_n to start the process of vary_y
# nu <- 10
# 
# stepsize <- .34
# length <- 10
# initial <- c(0.3134726, 1.0803855, 0.1927421)
# scale_param <- c(0.40, 0.035, 0.33)
# 
# sd(results$matrix_positions[10000:100000, 1])
# mean(results$matrix_positions[10000:100000, 1])
# 
# y <- c(y[1:(n - 3)], rep(seq_y[1], 3))
# 
# system.time(results <- HMC(length, stepsize, 100000, initial, n, p, nu, a, b, y, Xmat, scale_param))
# 
# for(stepsize in seq(0.30, .40, 0.01)){
#   
#   results <- HMC(length, stepsize, 100000, initial, n, p, nu, a, b, y, Xmat, scale_param)
#   print(c(stepsize, results$ESS))
#   
# }
# 
# for(length in seq(8, 12, 1)){
#   
#   results <- HMC(length, stepsize, 100000, initial, n, p, nu, a, b, y, Xmat, scale_param)
#   print(c(length, results$ESS))
#   
# }

# results for f = standard normal distribution
vect_esp_norm <- matrix(ncol = 1, nrow = length(seq_y))

for(i in 1:length(seq_y)){
  
  y <- c(y[1:(n - 3)], rep(seq_y[i], 3))
  vect_esp_norm[i] <- (solve(t(Xmat) %*% Xmat + diag(nrow = 2)) %*% t(Xmat) %*% y)[2] 
  
}

# set working directory to save workspace along the way

# each of the next three "vary_y" takes about 12h to run on a i9 with 16 cores

# 1 degree of freedom
nu <- 1
ini_stepsize <- .36
ini_length <- 10
initial <- c(0.9533212, 1.0351742, -1.2347862)
ini_scale_param <- c(0.38, 0.032, 0.37)
system.time(results3_nu_1 <- vary_y3(ini_stepsize, ini_length, initial, n, p, nu, a, b, y, seq_y, Xmat, ini_scale_param, cl))
save.image("Results3.RData")

# 4 degrees of freedom
nu <- 4
ini_stepsize <- .34
ini_length <- 10
initial <- c(0.3134726, 1.0803855, 0.1927421)
ini_scale_param <- c(0.39, 0.035, 0.35)
system.time(results3_nu_4 <- vary_y3(ini_stepsize, ini_length, initial, n, p, nu, a, b, y, seq_y, Xmat, ini_scale_param, cl))
save.image("Results3.RData")

# 10 degrees of freedom
nu <- 10
ini_stepsize <- .34
ini_length <- 10
initial <- c(0.3134726, 1.0803855, 0.1927421)
ini_scale_param <- c(0.40, 0.035, 0.33)
system.time(results3_nu_10 <- vary_y3(ini_stepsize, ini_length, initial, n, p, nu, a, b, y, seq_y, Xmat, ini_scale_param, cl))
save.image("Results3.RData")

df <- data.frame(DF = rep(c("1", "4", "10", "Inf."), each = length(seq_y)),
                 y = rep(seq_y, 4),
                 Mean = c(results3_nu_1$vect_esp, results3_nu_4$vect_esp, results3_nu_10$vect_esp, vect_esp_norm))
df$DF <- factor(df$DF, levels = unique(df$DF))

ggplot(data = df, aes(x = y, y = Mean)) +
  geom_line(linewidth = 1.5, aes(color = DF)) +
  labs(x = expression(italic(y[n])), y = expression(hat(beta)[2])) +
  ylim(1.025, 1.2) +
  xlim(20, 70) +
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = "\u03BD", labels = c("1", "4", "10", "Inf.")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))


